Pathogen.jl: Infectious Disease Transmission Network Modelling with Julia

We introduce Pathogen.jl for simulation and inference of transmission network individual level models (TN-ILMs) of infectious disease spread in continuous time. TN-ILMs can be used to jointly infer transmission networks, event times, and model parameters within a Bayesian framework via Markov chain Monte Carlo (MCMC). We detail our specific strategies for conducting MCMC for TN-ILMs, and our implementation of these strategies in the Julia package, Pathogen.jl, which leverages key features of the Julia language. We provide an example using Pathogen.jl to simulate an epidemic following a susceptible-infectious-removed (SIR) TN-ILM, and then perform inference using observations that were generated from that epidemic. We also demonstrate the functionality of Pathogen.jl with an application of TN-ILMs to data from a measles outbreak that occurred in Hagelloch, Germany in 1861(Pfeilsticker 1863; Oesterle 1992).

==> Code/1861 Measles Hagelloch/1861_Measles_Hagelloch.jl <==
using CSV, DelimitedFiles, Distances, Random, Pathogen, Plots, Plots.PlotMeasures, DataFrames;
Random.seed!(4321);

# POPULATION INFOFORMATION
# Use CSV.jl for DataFrames I/O
risks = CSV.read("data/measles_hagelloch_1861_risk_factors.csv", DataFrame)

# Will precalculate distances
distance = [euclidean([risks[i, :x]; risks[i, :y]], [risks[j, :x]; risks[j, :y]]) for i = 1:size(risks, 1), j = 1:size(risks, 1)]
temp1 = [prod(risks[[i, j], :class]) for i = 1:size(risks, 1), j = 1:size(risks, 1)]
sameclass = temp1 .∈ Ref([1, 4])
samehousehold = distance .== 0.0
distance[samehousehold] .= Inf
dist = [(distance[i, j], sameclass[i, j], samehousehold[i, j]) for i = 1:size(risks, 1), j = 1:size(risks, 1)]

pop = Population(risks, dist)

# Define risk functions/TN-ILM structure
function _constant(params::Vector{Float64}, pop::Population, i::Int64)
  return params[1]
end

function _one(params::Vector{Float64}, pop::Population, i::Int64)
  return 1.0
end

function _powerlaw_plus(params::Vector{Float64}, pop::Population, i::Int64, k::Int64)
  return params[1] * pop.distances[k, i][1]^(-params[2]) +
         params[3] * pop.distances[k, i][2] +
         params[4] * pop.distances[k, i][3]
end

rf = RiskFunctions{SEIR}(_constant, # sparks function
                         _one, # susceptibility function
                         _powerlaw_plus, # infectivity function
                         _one, # transmissability function
                         _constant, # latency function
                         _constant) # removal function

obsdata = CSV.read("data/measles_hagelloch_1861_observations.csv", DataFrame)

# Set the removal observation as minimum of (day that rash appears + 4.0) and death, in fatal cases.
removed = [obsdata[i, :death] === NaN ? obsdata[i, :rash] + 4.0 : min(obsdata[i, :rash] + 4.0, obsdata[i, :death]) for i = 1:188]

# Set prodrome within first 7 days of epidemic as initial conditions
infected = obsdata[:, :prodrome]
# starting_states = [i <= 10.0 ? State_I : State_S for i in infected]
# infected[infected .<= 10.0] .= -Inf
obs = EventObservations{SEIR}(infected, removed)

# Specify some priors for the risk parameters of our various risk functions
rpriors = RiskPriors{SEIR}([Uniform(0.0, 0.1)],
                           UnivariateDistribution[],
                           [Uniform(0.0, 7.0); Uniform(0.0, 7.0); Uniform(0.0, 1.0); Uniform(0.0, 1.0)],
                           UnivariateDistribution[],
                           [Uniform(0.0, 1.0)],
                           [Uniform(0.0, 1.0)])

# Using CDC measles information set some extents for event data augmentation
# Exposure up to 2 weeks before infectiousness, with a minimum of 5 days between exposure and infectiousness
# Infectious up to 3 days before prodrome
# Removal time within 2-4 days after rash
ee = EventExtents{SEIR}((5.0, 14.0), 3.0, 2.0)

# Initialize MCMC
mcmc = MCMC(obs, ee, pop, rf, rpriors)
start!(mcmc, attempts=100000) # 1 chain, with 100k initialization attempts

# Run MCMC
iterate!(mcmc, 200000, 1.0, condition_on_network=true, event_batches=10)

# If you would like to save the mcmc object, JLD2 is an option for this:
#using JLD2;
#@save "mcmc.jld2" mcmc;
#@load "mcmc.jld2" mcmc;

gr(dpi=200); # GR backend with DPI=200

# MCMC and posterior plots
p1 = plot(1:20:200001, mcmc.markov_chains[1].risk_parameters, yscale=:log10, title="TN-ILM parameters")
png(p1, joinpath(@__DIR__, "trace.png"))

p2 = plot(mcmc.markov_chains[1].events[100000], State_S,
          linealpha=0.01, title="S", xguidefontsize=8, yguidefontsize=8,
          xtickfontsize=7, ytickfontsize=7, titlefontsize=11)
for i=100050:50:200000
  plot!(p2, mcmc.markov_chains[1].events[i], State_S, linealpha=0.02)
end

p3 = plot(mcmc.markov_chains[1].events[100000], State_E,
          linealpha=0.01, title="E", xguidefontsize=8, yguidefontsize=8,
          xtickfontsize=7, ytickfontsize=7, titlefontsize=11)
for i=100050:50:200000
  plot!(p3, mcmc.markov_chains[1].events[i], State_E, linealpha=0.02)
end

p4 = plot(mcmc.markov_chains[1].events[100000], State_I,
          linealpha=0.01, title="I", xguidefontsize=8, yguidefontsize=8, xtickfontsize=7, ytickfontsize=7, titlefontsize=11)
for i=100050:50:200000
  plot!(p4, mcmc.markov_chains[1].events[i], State_I, linealpha=0.02)
end
plot!(p4, obs, State_I, linecolor=:black, linewidth=1.5) # Show infection observations (day of prodrome)

p5 = plot(mcmc.markov_chains[1].events[100000], State_R,
          linealpha=0.01, title="R", xguidefontsize=8, yguidefontsize=8, xtickfontsize=7, ytickfontsize=7, titlefontsize=11)
for i=100050:50:200000
  plot!(p5, mcmc.markov_chains[1].events[i], State_R, linealpha=0.02)
end
plot!(p5, obs, State_R, linecolor=:black, linewidth=1.5) # Show removal observations (day of appearance of rash + 4)

l = @layout [a b c d]
combinedplots1 = plot(p2, p3, p4, p5, layout=l, link=:y, size=(800,200))
png(combinedplots1, joinpath(@__DIR__, "posterior_epi_curves.png"))

tnp = TransmissionNetworkPosterior(mcmc, burnin=100000, thin=50)

tnoesterle = TransmissionNetwork(BitArray(readdlm("data/oesterle_tn_external.csv")[:]), BitArray(readdlm("data/oesterle_tn_internal.csv")))

# As there are several individuals at single locations, jitter locations to better illustrate the
# transmission network distribution
xyjitter = select(risks, :x, :y)
xyjitter[:, :x] = xyjitter[:, :x] + rand(Normal(0, 3), 188)
xyjitter[:, :y] = xyjitter[:, :y] + rand(Normal(0, 3), 188)
plotpop = Population(xyjitter)

p6 = plot(tnp, plotpop, title="Transmission Network Posterior Distribution", titlefontsize=11, framestyle=:box, markeralpha=0.5, size=(400, 400))

p7 = plot(tnoesterle, plotpop, title="Oesterle (1992) Transmission Network", titlefontsize=11, framestyle=:box, markeralpha=0.5, size=(400, 400))

l = @layout [a b]
combinedplots2 = plot(p6, p7, layout=l, size=(800, 400))
png(combinedplots2, joinpath(@__DIR__, "tn_side_by_side.png"))

l = @layout [grid(1,2){0.6h}
             grid(1,4)]
combinedplots3 = plot(p6, p7, p2, p3, p4, p5, layout=l, size=(1000, 600))
png(combinedplots3, joinpath(@__DIR__, "overview.png"))

# Get a summary of TN-ILM parameters
summary(mcmc, burnin=100000, thin=50)

# Extra calculations to support in-text result discussion
# What is the outdegree of individual 45?
Pathogen._outdegree(tnoesterle)[45]
Pathogen._outdegree(tnp)[45]

# How many transmissions are commmon to the posterior mode network and Oesterle?
sum(mode(tnp).internal .* tnoesterle.internal) + sum(mode(tnp).external .* tnoesterle.external)

# How many external transmission in the posterior transmission network
sum(tnp.external)

# Calculate posterior mean events
pm_events = mean(mcmc.markov_chains[1].events[100000:50:200000])

# Histogram of latent period
histogram(pm_events.infection .- pm_events.exposure, legend=:none, ylabel="Frequency", xlabel="Latent period")

# Mean latent period
mean(pm_events.infection .- pm_events.exposure)

# Histogram of incubation period
histogram(obs.infection .- pm_events.exposure, legend=:none, ylabel="Frequency", xlabel="Incubation period")

# Mean incubation period
mean(obs.infection .- pm_events.exposure)

# Display the earliest and latest infection observations
sort(obs.infection)

# Find the individual with the latest infection observation
argmax(obs.infection)

# Show the posterior probability of individual 141 having an external transmission source
tnp.external[141]


==> Code/SIR simulation/SIR_simulation.jl <==
# Required packages
using Distances,
      Pathogen,
      Random,
      Plots,
      Plots.PlotMeasures; # Plots.PlotMeasures is used for advanced formatting control for figure output

# Set seed
Random.seed!(11235);

# Generate population
n = 100
risks = DataFrame(x = rand(Uniform(0, 15), n),
                  y = rand(Uniform(0, 30), n),
                  riskfactor1 = rand(Gamma(), n))

# Precalculate distances
dists = [euclidean([risks[i, :x];
                    risks[i, :y]],
                   [risks[j, :x];
                    risks[j, :y]]) for i = 1:n, j = 1:n]

pop = Population(risks, dists)

# Define risk functions/TN-ILM structure
function _constant(θ::Vector{Float64}, pop::Population, i::Int64)
  return θ[1]
end

function _one(θ::Vector{Float64}, pop::Population, i::Int64)
  return 1.0
end

function _linear(θ::Vector{Float64}, pop::Population, i::Int64)
  return θ[1] * pop.risks[i, :riskfactor1]
end

function _powerlaw(θ::Vector{Float64}, pop::Population, i::Int64, k::Int64)
  d = pop.distances[k, i]
  return d^(-θ[1])
end

rf = RiskFunctions{SIR}(_constant, # sparks function
                        _one, # susceptibility function
                        _powerlaw, # infectivity function
                        _one, # transmissability function
                        _linear) # removal function

# Parametrize risk functions for simulation
rparams = RiskParameters{SIR}([0.0001], # sparks function parameter(s)
                              Float64[], # susceptibility function parameter(s)
                              [4.0], # infectivity function parameter(s)
                              Float64[], # transmissibility function parameter(s)
                              [0.1]) # removal function parameter(s)

# Set starting states in population
# Set first individual as infectious, others as susceptible to start
starting_states = [State_I; fill(State_S, n-1)]

# Initialize Simulation
sim = Simulation(pop, starting_states, rf, rparams)

# Simulate!
simulate!(sim, tmax=200.0)

gr(dpi=200) # GR backend with DPI = 200

# Epidemic Curve
p1 = plot(sim.events, 0.0, 200.0, legendfont=font(6), xaxis=font(10), bottom_margin=30px)

# Population/TransmissionNetwork plots
p2=plot(sim.transmission_network, sim.population, sim.events, 0.0, title="Time = 0", titlefontsize = 8)
p3=plot(sim.transmission_network, sim.population, sim.events, 10.0, title="Time = 10", titlefontsize = 8)
p4=plot(sim.transmission_network, sim.population, sim.events, 20.0, title="Time = 20", titlefontsize = 8)
p5=plot(sim.transmission_network, sim.population, sim.events, 30.0, title="Time = 30", titlefontsize = 8)
p6=plot(sim.transmission_network, sim.population, sim.events, 50.0, title="Time = 50", titlefontsize = 8)

l = @layout [a
             grid(1,5)]
combinedplots1 = plot(p1, p2, p3, p4, p5, p6, layout=l)
png(combinedplots1, "epiplot.png")

# Generate observations with Uniform(0.5, 2.5) observation delay for infection and removal
obs = observe(sim, Uniform(0.5, 2.5), Uniform(0.5, 2.5), force=true)

# Optimistically assume we know the functional form of epidemic (i.e. use same risk functions used for simulation purposes)
# Specify some priors for the risk parameters of our various risk functions
rpriors = RiskPriors{SIR}([Exponential(0.0001)],
                          UnivariateDistribution[],
                          [Uniform(1.0, 7.0)],
                          UnivariateDistribution[],
                          [Uniform(0.0, 1.0)])

# Set some extents for event data augmentation
ee = EventExtents{SIR}(5.0, 5.0)

# Initialize MCMC
mcmc = MCMC(obs, ee, pop, starting_states, rf, rpriors)
start!(mcmc, attempts=50000) # 1 chain, with 50k initialization attempts

# Run MCMC
iterate!(mcmc, 50000, 1.0, condition_on_network=true, event_batches=5)

# MCMC and posterior plots
p1 = plot(1:20:50001,
  mcmc.markov_chains[1].risk_parameters, yscale=:log10, title="TN-ILM parameters", xguidefontsize=8, yguidefontsize=8, xtickfontsize=7, ytickfontsize=7, titlefontsize=11, bottom_margin=30px)

p2 = plot(mcmc.markov_chains[1].events[10000], State_S,
          linealpha=0.01, title="S", xguidefontsize=8, yguidefontsize=8,
          xtickfontsize=7, ytickfontsize=7, titlefontsize=11)
for i=10020:20:50000
  plot!(p2, mcmc.markov_chains[1].events[i], State_S, linealpha=0.01)
end
plot!(p2, sim.events, State_S, linecolor=:black, linewidth=1.5)

p3 = plot(mcmc.markov_chains[1].events[10000], State_I,
          linealpha=0.01, title="I", xguidefontsize=8, yguidefontsize=8, xtickfontsize=7, ytickfontsize=7, titlefontsize=11)
for i=10020:20:50000
  plot!(p3, mcmc.markov_chains[1].events[i], State_I, linealpha=0.01)
end
plot!(p3, sim.events, State_I, linecolor=:black, linewidth=1.5)

p4 = plot(mcmc.markov_chains[1].events[10000], State_R,
          linealpha=0.01, title="R", xguidefontsize=8, yguidefontsize=8, xtickfontsize=7, ytickfontsize=7, titlefontsize=11)
for i=10020:20:50000
  plot!(p4, mcmc.markov_chains[1].events[i], State_R, linealpha=0.01)
end
plot!(p4, sim.events, State_R, linecolor=:black, linewidth=1.5)

l = @layout [a; [b c d]]
combinedplots2 = plot(p1, p2, p3, p4, layout=l)
png(combinedplots2, "posterior.png")

p1 = plot(sim.transmission_network, sim.population, title="True Transmission\nNetwork", titlefontsize=11, framestyle=:box)

tnp = TransmissionNetworkPosterior(mcmc, burnin=10000, thin=20)
p2 = plot(tnp, sim.population, title="Transmission Network\nPosterior Distribution", titlefontsize=11, framestyle=:box)

combinedplots3 = plot(p1, p2, layout=(1, 2))
png(combinedplots3, "posterior_tn.png")

summary(mcmc, burnin=10000, thin=20)

